Supervised Momentum Contrastive Learning for Few-Shot Classification

Few-shot learning aims to transfer information from one task to enable generalization on novel tasks given a few examples. This information is present both in the domain and the class labels. In this work we investigate the complementary roles of these two sources of information by combining instance-discriminative contrastive learning and supervised learning in a single framework called Supervised Momentum Contrastive learning (SUPMOCO). Our approach avoids a problem observed in supervised learning where information in images not relevant to the task is discarded, which hampers their generalization to novel tasks. We show that (self-supervised) contrastive learning and supervised learning are mutually beneficial, leading to a new state-of-the-art on the META-DATASET - a recently introduced benchmark for few-shot learning. Our method is based on a simple modification of MOCO and scales better than prior work on combining supervised and self-supervised learning. This allows us to easily combine data from multiple domains leading to further improvements.

==> sup_moco.py <==
# Additional parameters compared to MoCo
# queue_y: a new queue to store labels (K,)
# y: labels for query images
# P: number of positives per class
# T : total number of classes (0 .. T-1)

# initialize
f_k.params = f_q.params
queue_y.fill_(T)

for x in loader: # load a minibatch x with N samples 
    x_q = aug(x) # a randomly augmented version 
    x_k = aug(x) # P positives per image
  
    q = f_q.forward(x_q) # queries: NxC
    k = f_k.forward(x_k) # keys: NxC
    k = k.detach() # no gradient to keys 
    
    # positive logits from batch: N x P
    l_pos = (torch.mul(q.unsqueeze(1), 
                       k.reshape(N, P, C)))
    l_pos = (l_pos.sum(dim=2)) / t
    
    # labels from queue: N X K, 
    # each value of K indicates positive or not
    yb = torch.nn.functional.one_hot(y, T + 1)
    yq = torch.nn.functional.one_hot(queue_y, T + 1)
    pos_y_q = torch.matmul(yb, yq.t())
    
    # sum of all positive features from queue: N X C 
    pos_f_q = torch.matmul(pos_y_q, queue.t())
    
    # compute cosine similarity with q : N X 1
    pos_q = (torch.mul(q, pos_f_q) / t).sum(dim=1)
    
    # Number of positives for each x_q : N X 1
    num_positives = P + pos_y_q.sum(dim=1)
    
    # Combine batch and queue positives: N X 1
    l_pos = l_pos.sum(dim=1) + pos_q 
    
    # divide by number of positives per class
    l_pos /= num_positives
    
    # negative logits computation stays the same
    l_neg = torch.matmul(q, queue) / t
    
    # Compute contrastive loss (Eq. 3) and update parameters
    
    # Enqueue and dequeue images and labels, 1 per P positives 

